Prediction of high-Tc superconductivity under submegabar pressure in ternary actinium borohydrides

Ternary hydrides are considered as the ideal candidates with high critical temperature (Tc) stabilized at submegabar pressure, evidenced by the recent discoveries in LaBeH8 (110 K at 80 GPa) and LaB2H8 (106 K at 90 GPa). Here, we investigate the crystal structures and superconductivity of an Ac-B-H system under pressures of 100 and 200 GPa by using an advanced structure method combined with first-principles calculations. As a result, nine stable compounds were identified, where B atoms are bonded with H atoms in the formation with diverse BHx motifs, e.g., methanelike (BH4), polythenelike, (BH2)n,andBH6 octahedron. Among them, seven Ac-B-H compounds were found to become superconductive. In particular, AcBH7 was estimated to have a Tc of 122 K at 70 GPa. Our in-depth analysis reveals that the B-H interactions in the BH6 units play a key role in its high superconductivity and stability at submegabar pressure. Our current results provide a guidance for future experiments to synthesize ternary hydride superconductors with high-Tc at moderate pressure.

==> compile.sh <==
pdflatex -interaction=nonstopmode acbh.tex
bibtex acbh.aux
pdflatex -interaction=nonstopmode acbh.tex

